Stable Audio Open

Open generative models are vitally important for the community, allowing for fine-tunes and serving as baselines when presenting new models. However, most current text-to-audio models are private and not accessible for artists and researchers to build upon. Here we describe the architecture and training process of a new open-weights text-to-audio model trained with Creative Commons data. Our evaluation shows that the model's performance is competitive with the state-of-the-art across various metrics. Notably, the reported FDopenl3 results (measuring the realism of the generations) showcase its potential for high-quality stereo sound synthesis at 44.1kHz.

==> figs/graphics.py <==
import matplotlib.pyplot as plt
import numpy as np

# First dictionary data
genres1 = {
    'instrumental': 3332,
    'electronic': 2814,
    'experimental': 2764,
    'soundtrack': 2219,
    'ambient': 1687,
    'experimental pop': 1291,
    'folk': 1269,
    'rock': 1236,
    'noise': 1218,
    'avant-garde': 1098,
    'pop': 1075,
    'ambient electronic': 941,
    'sound art': 939,
    'unclassifiable': 912,
    'hip-hop': 910,
    'improv': 792,
    'singer-songwriter': 654,
    'contemporary classical': 640,
    'synth pop': 592,
    'hip-hop beats': 589,
    'lo-fi instrumental': 578,
    'minimal electronic': 552,
    'indie-rock': 548,
    'classical': 537,
    'freak-folk': 488,
    #'lo-fi electronic': 466,
    #'chill-out': 460,
    #'lo-fi rock': 429,
    #'easy listening': 427,
    #'noise-rock': 426,
    #'lo-fi experimental': 398,
    #'alternative hip-hop': 391,
    #'minimalism': 367,
    #'chiptune': 363,
    #'jazz': 363,
    #'drone': 354,
}

# Second dictionary data
genres2 = {
    'multisample': 57928,
    'single-note': 45842,
    'synthesizer': 42575,
    'field-recording': 38418,
    'drum': 25400,
    'noise': 24075,
    'loop': 23416,
    'ambient': 19751,
    'voice': 18886,
    'synth': 18790,
    'electronic': 18432,
    'percussion': 17520,
    'ambience': 15811,
    'sound': 14890,
    'water': 13969,
    'bass': 13598,
    'metal': 12980,
    'drums': 11387,
    'effect': 11287,
    'beat': 11241,
    'nature': 11192,
    'soundscape': 10960,
    'hit': 10453,
    'atmosphere': 10422,
    'fx': 10255,
    #'snare': 10024,
    #'music': 9906,
    #'game': 9794,
    #'sample': 9371,
    #'vocal': 9055,
    #'birds': 9004,
    #'glitch': 8892,
    #'sfx': 8584,
    #'drone': 8347,
    #'guitar': 8146,
}

# Sorting the data
sorted_genres1 = dict(sorted(genres1.items(), key=lambda item: item[1], reverse=True))
sorted_genres2 = dict(sorted(genres2.items(), key=lambda item: item[1], reverse=True))

# Setting a serif font similar to Times New Roman
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['DejaVu Serif']

# Create subplots
fig, (ax1, ax2) = plt.subplots(1, 2)

# Number of bars
n_bars = max(len(sorted_genres1), len(sorted_genres2))

# Position of bars
bar_width = 0.4
index = np.arange(n_bars)

# Bar data
values1 = list(sorted_genres1.values())
labels1 = list(sorted_genres1.keys())
values2 = list(sorted_genres2.values())
labels2 = list(sorted_genres2.keys())

# Ensure both dictionaries have the same length by padding with zeros and empty labels
max_length = max(len(values1), len(values2))
values1 += [0] * (max_length - len(values1))
labels1 += [''] * (max_length - len(labels1))
values2 += [0] * (max_length - len(values2))
labels2 += [''] * (max_length - len(labels2))

# Plotting bars for the first dictionary on the left column
ax1.barh(index, values1, bar_width, label='FMA part', color='skyblue')
ax1.set_xlabel('# music tracks')
ax1.set_title('FMA subset')
ax1.set_yticks(index)
ax1.set_yticklabels(labels1)
ax1.invert_yaxis()

# Plotting bars for the second dictionary on the right column
ax2.barh(index, values2, bar_width, label='Freesound part', color='salmon')
ax2.set_xlabel('# audio recordings')
ax2.set_title('Freesound subset')
ax2.set_yticks(index)
ax2.set_yticklabels(labels2)
ax2.invert_yaxis()


# Adjust layout
plt.tight_layout()

# Display the plot
plt.show()



==> figs/plot.py <==
import matplotlib.pyplot as plt

# Data
chunk_sizes = [512, 256, 128, 64, 32]
vram_usage = [10, 7.7, 6.7, 6.3, 6]

# Setting the font to Times New Roman (if available)
plt.rc('font', family='Times New Roman', size=14)

# Create figure and axis
fig, ax = plt.subplots(figsize=(8, 3))

# Plotting the data in black and white
ax.plot(chunk_sizes, vram_usage, marker='o', linestyle='-', color='black')

# Adding labels
ax.set_xlabel('Chunk Size')
ax.set_ylabel('VRAM (GB)')

# Invert x-axis for better visual representation
ax.invert_xaxis()

# Display grid
ax.grid(True, color='gray', linestyle='--', linewidth=0.5)

# Display the plot with tight layout
plt.tight_layout()
plt.savefig('vram_usage_vs_chunk_size_bw.png')
plt.show()


